Finiteness of planar central configurations of five bodies with positive masses

We prove that, for every choice of positive masses, the planar Newtonian five-body problem has finitely many central configurations up to similarity. After normalization and removal of the translation and rotation freedoms, every physical configuration is isolated in the complex solution variety. The proof combines the classification of singular sequences by Albouy and Kaloshin with a lower bound for the potential, asymptotic estimates, and local analytic reductions.

==> p5bp_to_arxiv/anc/verify_general_energy_certificate.py <==
#!/usr/bin/env python3
"""Reconstruct and verify M Section 6, equations (6.3)--(6.11).

Reconstructed via ChatGPT, 2026-10-06, from the manuscript; this is not
the unavailable original supplementary program. Python standard library only.
All calculations take place in Z[m_1, m_2, Z][x], without sampling or floats.

Run:
    python3 verify_general_energy_certificate.py
    python3 verify_general_energy_certificate.py --write general_energy_certificate.json

The internal names mass4 and pair4 mean 4M and 4e_2(S_5). They keep all
coefficients integral. The prefactor 2**27 * mass4**4 equals the current
manuscript's 2**35 * M**4 exactly. No primitive-part renormalization is used.
"""

from __future__ import annotations

import argparse
from collections import Counter
from functools import lru_cache
import hashlib
import json
from pathlib import Path
import sys
import time


FORMAT = "M-section-6-energy-certificate-v1"
VARIABLES = ["m_1", "m_2", "Z"]
SIGNS = ((1, 1), (1, -1), (-1, 1), (-1, -1))
EXPECTED_COUNTS = (302, 234, 174, 122, 78, 42)


class VerificationError(ValueError):
    """An exact identity or certificate-format check failed."""


def require(condition, message):
    """Unlike assert, this remains active with python -O."""
    if not condition:
        raise VerificationError(message)


class Poly:
    """Sparse integer polynomial; keys are (power_m1, power_m2, power_Z).

    Operations return new polynomials. Lexicographic monomial order is used
    only for exact division; it does not change coefficient normalization.
    """

    __slots__ = ("terms",)

    def __init__(self, value=0):
        if isinstance(value, Poly):
            self.terms = value.terms.copy()
        elif type(value) is int:
            self.terms = {(0, 0, 0): value} if value else {}
        else:
            self.terms = {key: coefficient for key, coefficient in value.items()
                          if coefficient}

    @classmethod
    def variable(cls, index):
        exponents = [0, 0, 0]
        exponents[index] = 1
        return cls({tuple(exponents): 1})

    def __bool__(self):
        return bool(self.terms)

    def __eq__(self, other):
        if type(other) is int:
            other = Poly(other)
        return isinstance(other, Poly) and self.terms == other.terms

    def __neg__(self):
        return Poly({key: -value for key, value in self.terms.items()})

    def __add__(self, other):
        if type(other) is int:
            other = Poly(other)
        if not isinstance(other, Poly):
            return NotImplemented
        result = self.terms.copy()
        for key, value in other.terms.items():
            result[key] = result.get(key, 0) + value
        return Poly(result)

    __radd__ = __add__

    def __sub__(self, other):
        return self + (-other)

    def __rsub__(self, other):
        return -self + other

    def __mul__(self, other):
        if type(other) is int:
            return Poly({key: value * other for key, value in self.terms.items()})
        if not isinstance(other, Poly):
            return NotImplemented
        result = {}
        for (a1, b1, c1), value1 in self.terms.items():
            for (a2, b2, c2), value2 in other.terms.items():
                key = (a1 + a2, b1 + b2, c1 + c2)
                result[key] = result.get(key, 0) + value1 * value2
        return Poly(result)

    __rmul__ = __mul__

    def __pow__(self, exponent):
        require(type(exponent) is int and exponent >= 0, "Invalid polynomial power")
        result, base = Poly(1), self
        while exponent:
            if exponent & 1:
                result = result * base
            exponent >>= 1
            if exponent:
                base = base * base
        return result

    def exact_div(self, divisor):
        """Divide in Z[m_1,m_2,Z]; fail on ANY nonzero remainder."""
        if type(divisor) is int:
            require(divisor != 0, "Division by zero")
            quotient = {}
            for key, value in self.terms.items():
                coefficient, remainder = divmod(value, divisor)
                require(remainder == 0, "Nonintegral coefficient in scalar division")
                quotient[key] = coefficient
            return Poly(quotient)
        require(bool(divisor), "Division by the zero polynomial")
        leading = max(divisor.terms)
        leading_coefficient = divisor.terms[leading]
        remainder, quotient = self.terms.copy(), {}
        while remainder:
            monomial = max(remainder)
            shift = tuple(a - b for a, b in zip(monomial, leading))
            require(min(shift) >= 0, "Polynomial division has a nonzero remainder")
            coefficient, scalar_remainder = divmod(remainder[monomial], leading_coefficient)
            require(scalar_remainder == 0, "Nonintegral polynomial quotient")
            quotient[shift] = quotient.get(shift, 0) + coefficient
            for key, value in divisor.terms.items():
                target = tuple(a + b for a, b in zip(key, shift))
                updated = remainder.get(target, 0) - coefficient * value
                if updated:
                    remainder[target] = updated
                else:
                    remainder.pop(target, None)
        return Poly(quotient)

    def evaluate(self, m_1, m_2, Z):
        return sum(value * m_1**a * m_2**b * Z**c
                   for (a, b, c), value in self.terms.items())


# A polynomial in the shape variable x is a list in ascending x degree.
def xtrim(coefficients):
    result = [Poly(value) for value in coefficients]
    while result and not result[-1]:
        result.pop()
    return result


def xcoefficient(coefficients, degree):
    return coefficients[degree] if degree < len(coefficients) else Poly()


def xadd(left, right):
    return xtrim([xcoefficient(left, i) + xcoefficient(right, i)
                  for i in range(max(len(left), len(right)))])


def xscale(coefficients, factor):
    return xtrim([value * factor for value in coefficients])


def xmul(left, right):
    if not left or not right:
        return []
    result = [Poly() for _ in range(len(left) + len(right) - 1)]
    for i, first in enumerate(left):
        for j, second in enumerate(right):
            result[i + j] = result[i + j] + first * second
    return xtrim(result)


def xshift(coefficients, degree):
    return [Poly() for _ in range(degree)] + list(coefficients) if coefficients else []


def build_shape_polynomials(sigma, tau):
    """Construct Q,V,W,F,F_1,R from the factored manuscript formulas."""
    require((sigma, tau) in SIGNS, "Invalid sign pair")
    m_1, m_2, Z = (Poly.variable(i) for i in range(3))
    mass_sum = m_1 + m_2
    mass4 = 4 * mass_sum + 9
    pair4 = 4 * m_1 * m_2 + 9 * mass_sum + 6
    square = xtrim([1, -2, 1])  # (x-1)^2

    Q = xscale(xshift(xmul([m_2, -mass_sum], square), 2), 36)
    Q = xadd(Q, xscale(xmul([9 + 4 * m_1, Poly(-9)], square), sigma))
    Q = xadd(Q, xshift(xscale([4 * m_2, Poly(9)], tau), 2))
    V = xadd(xscale(xshift(square, 2), 4 * mass_sum), xscale(square, sigma))
    V = xadd(V, xtrim([0, 0, -tau]))
    W = xtrim([-sigma * m_1, -4 * m_1 * m_2 + sigma * m_1 + tau * m_2,
               4 * m_1 * m_2])
    F = xadd(xscale(xmul(xtrim([0, -1, 1]), V), 16 * mass4 * Z + pair4**3),
             xscale(xmul(xmul(W, W), W), -mass4))

    require(len(Q) == 6 and Q[5] == -36 * mass_sum, "Incorrect leading coefficient of Q")
    require(Q[0] == sigma * (9 + 4 * m_1), "Incorrect Q(0)")
    require(sum(Q, Poly()) == tau * (9 + 4 * m_2), "Incorrect Q(1)")
    require(len(F) == 7, "F is not of x degree six")
    leading = Q[5]
    F1 = xadd(xscale(F, leading), xscale(xshift(Q, 1), -F[6]))
    R = xadd(xscale(F1, leading), xscale(Q, -xcoefficient(F1, 5)))
    require(len(R) <= 5, "Pseudo-remainder has x degree greater than four")
    # Check the complete pseudo-division identity, not only its degree.
    multiplier = xtrim([xcoefficient(F1, 5), leading * F[6]])
    require(xadd(R, xmul(multiplier, Q)) == xscale(F, leading**2),
            "Pseudo-division identity failed")
    G = (-sigma * m_1 + tau * m_2 - 4 * m_1 * m_2)**2 + 4 * sigma * tau * m_1 * m_2
    return {"Q": Q, "V": V, "W": W, "F": F, "F1": F1, "R": R,
            "mass_sum": mass_sum, "mass4": mass4, "G": G}


def bezout_matrix(Q, R):
    """Equation (6.8), using the explicitly stated coefficient additions."""
    matrix = [[Poly() for _ in range(5)] for _ in range(5)]
    for i in range(1, 6):
        for j in range(i):
            coefficient = Q[i] * xcoefficient(R, j) - xcoefficient(R, i) * Q[j]
            for k in range(i - j):
                row, column = i - 1 - k, j + k
                matrix[row][column] = matrix[row][column] + coefficient
    require(all(matrix[i][j] == matrix[j][i] for i in range(5) for j in range(5)),
            "Bezout matrix is not symmetric")
    # Verify (Xi-Upsilon) B(Xi,Upsilon)=Q(Xi)R(Upsilon)-R(Xi)Q(Upsilon).
    for i in range(6):
        for j in range(6):
            first = matrix[i - 1][j] if i > 0 and j < 5 else Poly()
            second = matrix[i][j - 1] if i < 5 and j > 0 else Poly()
            require(first - second == Q[i] * xcoefficient(R, j) - xcoefficient(R, i) * Q[j],
                    "Bezout generating identity failed")
    return matrix


def determinant(matrix):
    """Division-free Laplace expansion, memoized over column subsets."""
    size = len(matrix)

    @lru_cache(maxsize=None)
    def minor(columns):
        if not columns:
            return Poly(1)
        row = size - len(columns)
        total = Poly()
        for index, column in enumerate(columns):
            term = matrix[row][column] * minor(columns[:index] + columns[index + 1:])
            total = total + (term if index % 2 == 0 else -term)
        return total

    return minor(tuple(range(size)))


def certificate_summary(polynomial):
    require(bool(polynomial), "Certificate polynomial is zero")
    require(all(type(c) is int and c > 0 for c in polynomial.terms.values()),
            "Certificate has a nonpositive or noninteger coefficient")
    histogram = Counter(key[2] for key in polynomial.terms)
    require(set(histogram) == set(range(6)), "Unexpected Z degrees")
    counts = tuple(histogram[i] for i in range(6))
    require(counts == EXPECTED_COUNTS, f"Unexpected monomial counts: {counts}")
    require(len(polynomial.terms) == 952, "Expected exactly 952 monomials")
    return {
        "monomial_count": len(polynomial.terms),
        "counts_by_Z_degree": list(counts),
        "degrees": [max(key[i] for key in polynomial.terms) for i in range(3)],
        "minimum_coefficient": str(min(polynomial.terms.values())),
        "maximum_coefficient": str(max(polynomial.terms.values())),
    }


def encode_terms(polynomial):
    """Decimal strings avoid loss in JSON consumers using IEEE double numbers."""
    return [[*key, str(value)] for key, value in sorted(
        polynomial.terms.items(), key=lambda item: (item[0][2], item[0][0], item[0][1]))]


def terms_digest(rows):
    canonical = json.dumps(rows, ensure_ascii=True, separators=(",", ":"))
    return hashlib.sha256(canonical.encode("ascii")).hexdigest()


def compute_certificate(sigma, tau):
    polynomials = build_shape_polynomials(sigma, tau)
    matrix = bezout_matrix(polynomials["Q"], polynomials["R"])
    det = determinant(matrix)
    constant = -sigma * tau * 2**27 * 3**18
    reduced = det.exact_div(constant)
    for _ in range(9):
        reduced = reduced.exact_div(polynomials["mass_sum"])
    for _ in range(4):
        reduced = reduced.exact_div(polynomials["mass4"])
    certificate = reduced.exact_div(polynomials["G"])
    factor = constant * polynomials["mass_sum"]**9 * polynomials["mass4"]**4 * polynomials["G"]
    require(factor * certificate == det, "Full factorization (6.9) failed")
    summary = certificate_summary(certificate)
    rows = encode_terms(certificate)
    return {"sigma": sigma, "tau": tau, **summary,
            "sha256_terms": terms_digest(rows), "terms": rows}


def make_document(cases):
    return {
        "format": FORMAT,
        "provenance": "Reconstructed from M Section 6 via ChatGPT on 2026-10-06; not an original attachment.",
        "variables": VARIABLES,
        "term_encoding": ["power_m_1", "power_m_2", "power_Z", "integer_coefficient_decimal_string"],
        "normalization": "det(B) = -sigma*tau*2^27*3^18*(m_1+m_2)^9*(4*(m_1+m_2)+9)^4*G*C",
        "definitions": {
            "M": "m_1+m_2+9/4",
            "e_2(S_5)": "m_1*m_2+9*(m_1+m_2)/4+3/2",
            "Z": "U^3-e_2(S_5)^3/M",
            "G": "(-sigma*m_1+tau*m_2-4*m_1*m_2)^2+4*sigma*tau*m_1*m_2",
        },
        "cases": cases,
    }


def write_document(path, document):
    """Stable, readable JSON: each sparse coefficient occupies one line."""
    import os
    import tempfile

    path = Path(path)
    prefix = {key: value for key, value in document.items() if key != "cases"}
    lines = [json.dumps(prefix, ensure_ascii=False, indent=2)[:-2] + ",", '  "cases": [']
    for index, case in enumerate(document["cases"]):
        header = {key: value for key, value in case.items() if key != "terms"}
        block = json.dumps(header, ensure_ascii=False, indent=2)[:-2] + ","
        lines.extend("    " + line for line in block.splitlines())
        lines.append('      "terms": [')
        rows = case["terms"]
        for row_index, row in enumerate(rows):
            lines.append("        " + json.dumps(row) + ("," if row_index + 1 < len(rows) else ""))
        lines.extend(['      ]', '    }' + ("," if index + 1 < len(document["cases"]) else "")])
    lines.extend(["  ]", "}", ""])
    serialized = "\n".join(lines)
    require(json.loads(serialized) == document, "JSON serialization round trip failed")
    temporary_name = None
    try:
        with tempfile.NamedTemporaryFile("w", encoding="utf-8", dir=path.parent,
                                         prefix=path.name + ".", suffix=".tmp", delete=False) as stream:
            temporary_name = stream.name
            stream.write(serialized)
        os.replace(temporary_name, path)
    finally:
        if temporary_name and os.path.exists(temporary_name):
            os.unlink(temporary_name)


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--write", nargs="?", const="general_energy_certificate.json", type=Path,
                        help="Write the four exact coefficient lists after every check passes")
    arguments = parser.parse_args(argv)
    started, cases = time.perf_counter(), []
    try:
        for sigma, tau in SIGNS:
            print(f"Building sigma={sigma:+d}, tau={tau:+d} ...", flush=True)
            case = compute_certificate(sigma, tau)
            cases.append(case)
            print(f"  PASS: 952 positive coefficients; Z counts {case['counts_by_Z_degree']}; exact identity", flush=True)
        if arguments.write:
            write_document(arguments.write, make_document(cases))
            print(f"Wrote {arguments.write.resolve()}")
        print(f"PASS: all four sign pairs verified with exact integers ({time.perf_counter() - started:.2f}s).")
        return 0
    except (VerificationError, OSError) as error:
        print(f"FAIL: {error}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    sys.exit(main())


==> p5bp_to_arxiv/anc/verify_general_energy_submission.py <==
#!/usr/bin/env python3
"""Verify the submitted JSON against a separately rebuilt Section 6 determinant.

Reconstructed via ChatGPT, 2026-10-06. Python standard library only.
Keep this file beside verify_general_energy_certificate.py. The two programs
share sparse integer arithmetic and the file schema, but this verifier does NOT
call the generator's formula builder, Bezout builder, or determinant routine.

This verifier uses expanded Q,V,W coefficients, polynomial division by Xi-Upsilon
to construct the Bezout matrix, and fraction-free Bareiss elimination. It compares
every supplied coefficient with the exact quotient and multiplies the complete
factorization back. Hashes and counts are supplementary checks, not the proof.

Run from any directory:
    python3 verify_general_energy_submission.py [general_energy_certificate.json]
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path
import re
import sys
import time

from verify_general_energy_certificate import (
    Poly, SIGNS, VerificationError, certificate_summary, encode_terms,
    make_document, require, terms_digest,
)


def rebuild_matrix(sigma, tau):
    """Expanded coefficient construction, independent of the generator."""
    m_1, m_2, Z = (Poly.variable(i) for i in range(3))
    mass_sum = m_1 + m_2
    mass4 = 4 * mass_sum + 9
    pair4 = 4 * m_1 * m_2 + 9 * mass_sum + 6
    shape = [
        sigma * (9 + 4 * m_1),
        -sigma * (27 + 8 * m_1),
        36 * m_2 + sigma * (27 + 4 * m_1) + 4 * tau * m_2,
        -36 * m_1 - 108 * m_2 - 9 * sigma + 9 * tau,
        72 * m_1 + 108 * m_2,
        -36 * mass_sum,
    ]
    multiplier = [Poly(sigma), Poly(-2 * sigma), 4 * mass_sum + sigma - tau,
                  -8 * mass_sum, 4 * mass_sum]
    potential = [-sigma * m_1, -4 * m_1 * m_2 + sigma * m_1 + tau * m_2,
                 4 * m_1 * m_2]

    def coefficient(polynomial, index):
        return polynomial[index] if 0 <= index < len(polynomial) else Poly()

    energy_polynomial = []
    for degree in range(7):
        cube_coefficient = sum(
            (potential[i] * potential[j] * potential[k]
             for i in range(3) for j in range(3) for k in range(3) if i + j + k == degree), Poly())
        energy_polynomial.append(
            (16 * mass4 * Z + pair4**3) *
            (coefficient(multiplier, degree - 2) - coefficient(multiplier, degree - 1))
            - mass4 * cube_coefficient)
    first_remainder = [shape[5] * energy_polynomial[degree]
                       - energy_polynomial[6] * coefficient(shape, degree - 1)
                       for degree in range(7)]
    require(not first_remainder[6], "First leading term did not cancel")
    remainder = [shape[5] * first_remainder[degree] - first_remainder[5] * shape[degree]
                 for degree in range(6)]
    require(not remainder[5], "Second leading term did not cancel")

    # If N_ij = [Xi^i Upsilon^j](Q(Xi)R(Upsilon)-R(Xi)Q(Upsilon)),
    # division by Xi-Upsilon gives B_(i-1,j)=N_ij+B_(i,j-1).
    matrix = [[Poly() for _ in range(5)] for _ in range(5)]
    for row in range(4, -1, -1):
        for column in range(5):
            numerator = shape[row + 1] * remainder[column] - remainder[row + 1] * shape[column]
            carry = matrix[row + 1][column - 1] if row < 4 and column > 0 else Poly()
            matrix[row][column] = numerator + carry
    for i in range(6):
        for j in range(6):
            left = matrix[i - 1][j] if i > 0 and j < 5 else Poly()
            right = matrix[i][j - 1] if i < 5 and j > 0 else Poly()
            require(left - right == shape[i] * remainder[j] - remainder[i] * shape[j],
                    "Rebuilt matrix fails its generating identity")

    G = (4 * m_1 * m_2 + sigma * m_1 - tau * m_2)**2 + 4 * sigma * tau * m_1 * m_2
    factor = -sigma * tau * 2**27 * 3**18 * mass_sum**9 * mass4**4 * G
    return matrix, factor


def bareiss_determinant(matrix):
    """Exact fraction-free elimination with row pivoting over the polynomial ring."""
    size = len(matrix)
    if size == 0:
        return Poly(1)
    work = [[Poly(entry) for entry in row] for row in matrix]
    previous, sign = Poly(1), 1
    for column in range(size - 1):
        pivot_row = next((row for row in range(column, size) if work[row][column]), None)
        if pivot_row is None:
            return Poly()
        if pivot_row != column:
            work[column], work[pivot_row] = work[pivot_row], work[column]
            sign = -sign
        pivot = work[column][column]
        for row in range(column + 1, size):
            for j in range(column + 1, size):
                numerator = pivot * work[row][j] - work[row][column] * work[column][j]
                work[row][j] = numerator.exact_div(previous)
            work[row][column] = Poly()
        previous = pivot
    return sign * work[-1][-1]


def unique_object(pairs):
    result = {}
    for key, value in pairs:
        require(key not in result, f"Duplicate JSON object key: {key}")
        result[key] = value
    return result


def reject_noninteger(text):
    raise VerificationError(f"Floating-point/nonfinite JSON number is not permitted: {text}")


def parse_case(record):
    require(isinstance(record, dict), "Each sign case must be an object")
    expected_keys = {"sigma", "tau", "monomial_count", "counts_by_Z_degree", "degrees",
                     "minimum_coefficient", "maximum_coefficient", "sha256_terms", "terms"}
    require(set(record) == expected_keys, "Unexpected or missing case fields")
    require(type(record["sigma"]) is int and type(record["tau"]) is int, "Signs must be integers")
    sign_pair = (record["sigma"], record["tau"])
    require(sign_pair in SIGNS, "Signs must each be +1 or -1")
    rows = record["terms"]
    require(isinstance(rows, list) and len(rows) == 952, "Expected 952 submitted coefficient rows")
    terms = {}
    for row in rows:
        require(isinstance(row, list) and len(row) == 4, "Invalid coefficient row")
        require(all(type(exponent) is int and exponent >= 0 for exponent in row[:3]),
                "Exponents must be nonnegative integers")
        key = tuple(row[:3])
        require(key not in terms, f"Duplicate monomial: {key}")
        coefficient = row[3]
        require(isinstance(coefficient, str) and re.fullmatch(r"[1-9][0-9]*", coefficient) is not None,
                "Coefficients must be canonical strictly positive decimal strings")
        terms[key] = int(coefficient)
    polynomial = Poly(terms)
    summary = certificate_summary(polynomial)
    for field, expected in summary.items():
        require(record[field] == expected, f"Incorrect case metadata: {field}")
    require(rows == encode_terms(polynomial), "Coefficient rows are not in canonical (Z,m_1,m_2) order")
    require(record["sha256_terms"] == terms_digest(rows), "Coefficient SHA-256 mismatch")
    return polynomial


def load_submission(path):
    document = json.loads(Path(path).read_text(encoding="utf-8"),
                          object_pairs_hook=unique_object, parse_float=reject_noninteger,
                          parse_constant=reject_noninteger)
    require(isinstance(document, dict), "Top-level JSON must be an object")
    template = make_document([])
    require(set(document) == set(template), "Unexpected or missing top-level fields")
    for field in ("format", "variables", "term_encoding", "normalization", "definitions"):
        require(document[field] == template[field], f"Unsupported or inconsistent {field}")
    require(isinstance(document["provenance"], str), "Provenance must be text")
    cases = document["cases"]
    require(isinstance(cases, list) and len(cases) == 4, "Exactly four sign cases are required")
    seen = set()
    for case in cases:
        parse_case(case)
        key = (case["sigma"], case["tau"])
        require(key not in seen, f"Duplicate sign case: {key}")
        seen.add(key)
    require(seen == set(SIGNS), "A sign case is missing")
    return document


def compare_coefficients(supplied, rebuilt):
    for monomial in sorted(set(supplied.terms) | set(rebuilt.terms)):
        actual, expected = supplied.terms.get(monomial, 0), rebuilt.terms.get(monomial, 0)
        require(actual == expected,
                f"Coefficient mismatch at powers {monomial}: supplied {actual}, rebuilt {expected}")


def verify_case(record):
    supplied = parse_case(record)
    matrix, factor = rebuild_matrix(record["sigma"], record["tau"])
    det = bareiss_determinant(matrix)
    rebuilt = det.exact_div(factor)
    certificate_summary(rebuilt)
    compare_coefficients(supplied, rebuilt)
    require(factor * supplied == det, "Submitted factorization fails multiplication check")


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("certificate", nargs="?", type=Path,
                        default=Path(__file__).resolve().with_name("general_energy_certificate.json"))
    arguments = parser.parse_args(argv)
    started = time.perf_counter()
    try:
        document = load_submission(arguments.certificate)
        for record in document["cases"]:
            sigma, tau = record["sigma"], record["tau"]
            print(f"Rebuilding sigma={sigma:+d}, tau={tau:+d} ...", flush=True)
            verify_case(record)
            print("  PASS: all 952 coefficients match; positive coefficients; exact factorization", flush=True)
        print(f"PASS: all four submitted certificates verified ({time.perf_counter() - started:.2f}s).")
        return 0
    except (VerificationError, OSError, ValueError) as error:
        print(f"FAIL: {error}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    sys.exit(main())


==> p5bp_to_arxiv/anc/verify_unequal_static.py <==
#!/usr/bin/env python3
"""Reconstruct the exact symbolic checks cited at the end of M Section 7.

Reconstructed via ChatGPT, 2026-10-08, from the current manuscript.
The original supplementary program was unavailable. Python standard library only.

Run: python3 verify_unequal_static.py

Arithmetic is exact in Q(sqrt_m3), with sqrt_m4 = 1 - sqrt_m3 and
0 < sqrt_m3 < 1. No mass samples, floating-point arithmetic or tolerances
are used. psi_z and psi_w are independent formal (possibly complex) variables.
The analytic powers are expanded on the branches taking value 1 at the origin.

This verifies algebraic identities and Taylor coefficients, not the analytic
case classification or the whole finiteness theorem. See the accompanying
verify_unequal_static_notes.md for equation references and limitations.
"""

from __future__ import annotations

from fractions import Fraction
import sys


class VerificationError(ValueError):
    """An exact identity failed."""


def require(condition, message):
    # Unlike assert, these checks also run under python -O.
    if not condition:
        raise VerificationError(message)


def rational(value):
    require(type(value) in (int, Fraction), "Only exact rational scalars are allowed")
    return Fraction(value)


# Univariate polynomials: ascending powers of sqrt_m3, rational coefficients.
def trim(coefficients):
    result = list(coefficients)
    while result and result[-1] == 0:
        result.pop()
    return tuple(result)


def poly_add(left, right):
    return trim((left[i] if i < len(left) else 0)
                + (right[i] if i < len(right) else 0)
                for i in range(max(len(left), len(right))))


def poly_scale(polynomial, scalar):
    return trim(value * scalar for value in polynomial)


def poly_mul(left, right):
    if not left or not right:
        return ()
    result = [Fraction(0)] * (len(left) + len(right) - 1)
    for i, first in enumerate(left):
        for j, second in enumerate(right):
            result[i + j] += first * second
    return trim(result)


def poly_divmod(numerator, denominator):
    require(bool(denominator), "Polynomial division by zero")
    remainder = trim(numerator)
    quotient = [Fraction(0)] * max(0, len(numerator) - len(denominator) + 1)
    while remainder and len(remainder) >= len(denominator):
        degree = len(remainder) - len(denominator)
        coefficient = remainder[-1] / denominator[-1]
        quotient[degree] += coefficient
        subtract = (Fraction(0),) * degree + poly_scale(denominator, -coefficient)
        remainder = poly_add(remainder, subtract)
    return trim(quotient), remainder


def poly_gcd(left, right):
    while right:
        left, right = right, poly_divmod(left, right)[1]
    return poly_scale(left, 1 / left[-1])


class Rat:
    """A reduced rational function of sqrt_m3; equality is exact."""

    def __init__(self, numerator=0, denominator=1):
        if isinstance(numerator, Rat):
            require(denominator == 1, "Unexpected denominator for a Rat copy")
            self.num, self.den = numerator.num, numerator.den
            return
        numerator = numerator if isinstance(numerator, tuple) else (numerator,)
        denominator = denominator if isinstance(denominator, tuple) else (denominator,)
        self.num = trim(rational(value) for value in numerator)
        self.den = trim(rational(value) for value in denominator)
        require(bool(self.den), "Rational-function division by zero")
        if not self.num:
            self.den = (Fraction(1),)
            return
        divisor = poly_gcd(self.num, self.den)
        self.num, rem_num = poly_divmod(self.num, divisor)
        self.den, rem_den = poly_divmod(self.den, divisor)
        require(not rem_num and not rem_den, "Polynomial gcd division failed")
        scale = 1 / self.den[-1]
        self.num, self.den = poly_scale(self.num, scale), poly_scale(self.den, scale)

    def __bool__(self):
        return bool(self.num)

    def __eq__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        other = Rat(other)
        return self.num == other.num and self.den == other.den

    def __neg__(self):
        return Rat(poly_scale(self.num, -1), self.den)

    def __add__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        other = Rat(other)
        return Rat(poly_add(poly_mul(self.num, other.den), poly_mul(other.num, self.den)),
                   poly_mul(self.den, other.den))

    __radd__ = __add__

    def __sub__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        return self + (-Rat(other))

    def __rsub__(self, other):
        return Rat(other) + (-self)

    def __mul__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        other = Rat(other)
        return Rat(poly_mul(self.num, other.num), poly_mul(self.den, other.den))

    __rmul__ = __mul__

    def __truediv__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        other = Rat(other)
        return Rat(poly_mul(self.num, other.den), poly_mul(self.den, other.num))

    def __rtruediv__(self, other):
        return Rat(other) / self

    def __pow__(self, power):
        require(type(power) is int, "Rat powers must be integers")
        if power < 0:
            return (1 / self) ** (-power)
        result = Rat(1)
        for _ in range(power):
            result = result * self
        return result


class Taylor2:
    """Bivariate Taylor polynomial through total degree 2 over Q(sqrt_m3).

    Every coefficient is an ordinary power-series coefficient (not a derivative).
    Products and inverses are exact modulo terms of total degree at least 3.
    """

    def __init__(self, coefficients=0):
        if isinstance(coefficients, Taylor2):
            coefficients = coefficients.terms
        if not isinstance(coefficients, dict):
            coefficients = {(0, 0): coefficients}
        self.terms = {}
        for powers, value in coefficients.items():
            require(len(powers) == 2 and all(type(k) is int and k >= 0 for k in powers),
                    "Invalid Taylor exponents")
            require(sum(powers) <= 2, "Taylor coefficient outside the retained degree")
            value = Rat(value)
            if value:
                self.terms[powers] = value

    @classmethod
    def variable(cls, index):
        require(index in (0, 1), "Invalid Taylor variable")
        return cls({(1, 0) if index == 0 else (0, 1): 1})

    def coefficient(self, i, j):
        return self.terms.get((i, j), Rat(0))

    def __eq__(self, other):
        return self.terms == Taylor2(other).terms

    def __neg__(self):
        return Taylor2({powers: -value for powers, value in self.terms.items()})

    def __add__(self, other):
        other = Taylor2(other)
        result = self.terms.copy()
        for powers, value in other.terms.items():
            result[powers] = result.get(powers, Rat(0)) + value
        return Taylor2(result)

    __radd__ = __add__

    def __sub__(self, other):
        return self + (-Taylor2(other))

    def __rsub__(self, other):
        return Taylor2(other) + (-self)

    def __mul__(self, other):
        other = Taylor2(other)
        result = {}
        for (i, j), first in self.terms.items():
            for (k, l), second in other.terms.items():
                if i + j + k + l <= 2:
                    powers = (i + k, j + l)
                    result[powers] = result.get(powers, Rat(0)) + first * second
        return Taylor2(result)

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = Taylor2(other)
        constant = other.coefficient(0, 0)
        require(bool(constant), "Taylor inverse requires a nonzero constant term")
        normalized = (other - constant) * (1 / constant)
        reciprocal = (1 - normalized + normalized * normalized) * (1 / constant)
        return self * reciprocal

    def __rtruediv__(self, other):
        return Taylor2(other) / self


def analytic_power(increment, exponent):
    """(1 + increment)^exponent on the branch equal to 1 at zero, through degree 2."""
    exponent = rational(exponent)
    require(increment.coefficient(0, 0) == 0, "The branch must be expanded at 1")
    return 1 + increment * exponent + increment * increment * (exponent * (exponent - 1) / 2)


def identity(name, actual, expected):
    require(actual == expected, f"FAILED: {name}")


def verify_centered_offsets(sqrt_m3, sqrt_m4, m_3, m_4, m_5):
    mass_sum = m_3 + m_4 + m_5
    identity("(7.1): positive square-root mass relation", 1 / (sqrt_m3 * sqrt_m4),
             1 / sqrt_m3 + 1 / sqrt_m4)
    # Leading positions on the line: q_3 = 0, q_4 = 1, q_5 = sqrt_m3.
    centroid = (m_4 + m_5 * sqrt_m3) / mass_sum
    eta = {3: -centroid, 4: 1 - centroid, 5: sqrt_m3 - centroid}
    expected = {
        3: -m_4 * (1 + sqrt_m3) / (1 - sqrt_m3 * sqrt_m4),
        4: m_3 * (1 + sqrt_m4) / (1 - sqrt_m3 * sqrt_m4),
        5: (sqrt_m3 - sqrt_m4) / (1 - sqrt_m3 * sqrt_m4),
    }
    for j in (3, 4, 5):
        identity(f"(7.3): eta_{j}", eta[j], expected[j])
    identity("(7.3): centered sum", m_3 * eta[3] + m_4 * eta[4] + m_5 * eta[5], 0)
    identity("(7.3): eta_5 - eta_3", eta[5] - eta[3], sqrt_m3)
    identity("(7.3): eta_4 - eta_5", eta[4] - eta[5], sqrt_m4)
    identity("(7.12): alignment mass", mass_sum * eta[5] / (eta[4] - eta[5]),
             (1 - sqrt_m3 * sqrt_m4) * (sqrt_m3 - sqrt_m4) / sqrt_m4)


def verify_force_map(sqrt_m3, sqrt_m4, m_3, m_4, delta35_ratio, delta45_ratio):
    psi_z, psi_w = Taylor2.variable(0), Taylor2.variable(1)
    # Derived from f_5^{S_3} = sum_{j=3,4} m_j (q_5-q_j) delta_{5j}.
    hat_f_z = (psi_z + sqrt_m3) * delta35_ratio * m_3 + (psi_z - sqrt_m4) * delta45_ratio * m_4
    hat_f_w = (psi_w + sqrt_m3) * delta35_ratio * m_3 + (psi_w - sqrt_m4) * delta45_ratio * m_4
    for name, z_power, w_power, force in [
        ("(7.13)", Fraction(-1, 2), Fraction(-3, 2), hat_f_z),
        ("(7.14)", Fraction(-3, 2), Fraction(-1, 2), hat_f_w),
    ]:
        expected = (-analytic_power(psi_z / sqrt_m3, z_power)
                    * analytic_power(psi_w / sqrt_m3, w_power)
                    + analytic_power(-psi_z / sqrt_m4, z_power)
                    * analytic_power(-psi_w / sqrt_m4, w_power))
        identity(f"{name}: force formula through degree 2", force, expected)
        identity(f"{name}: constant term", force.coefficient(0, 0), 0)
    derivative = [[force.coefficient(1, 0), force.coefficient(0, 1)]
                  for force in (hat_f_z, hat_f_w)]
    expected_derivative = [[1 / (2 * sqrt_m3 * sqrt_m4), 3 / (2 * sqrt_m3 * sqrt_m4)],
                           [3 / (2 * sqrt_m3 * sqrt_m4), 1 / (2 * sqrt_m3 * sqrt_m4)]]
    identity("(7.13)-(7.14): derivative", derivative, expected_derivative)
    determinant = derivative[0][0] * derivative[1][1] - derivative[0][1] * derivative[1][0]
    identity("force derivative determinant", determinant, -2 / (m_3 * m_4))
    inverse = [[derivative[1][1] / determinant, -derivative[0][1] / determinant],
               [-derivative[1][0] / determinant, derivative[0][0] / determinant]]
    expected_inverse = [[-sqrt_m3 * sqrt_m4 / 4, 3 * sqrt_m3 * sqrt_m4 / 4],
                        [3 * sqrt_m3 * sqrt_m4 / 4, -sqrt_m3 * sqrt_m4 / 4]]
    identity("(7.15): inverse derivative", inverse, expected_inverse)
    identity("(7.16): psi_w / psi_z when hat_f_w is lower order", inverse[1][0] / inverse[0][0], -3)


def verify_schur(sqrt_m3, sqrt_m4, m_3, m_4, m_5, delta35_ratio, delta45_ratio):
    # First verify (7.17) for independent d35 = delta35/delta34 and d45.
    # These products have degree <= 2, so Taylor2 is exact here: nothing is truncated.
    d35, d45 = Taylor2.variable(0), Taylor2.variable(1)
    L33 = m_3 * m_4 + d35 * (m_3 * m_5)
    L35 = d35 * (-m_3 * m_5)
    L55 = d35 * (m_3 * m_5) + d45 * (m_4 * m_5)
    cleared_numerator = L33 * L55 - L35 * L35
    target = ((d35 * m_3 + d45 * m_4) * (m_3 * m_4)
              + d35 * d45 * (m_3 * m_4) ** 2) * m_5
    identity("(7.17): exact Schur identity after clearing the denominator", cleared_numerator, target)

    # Next insert the signed distances and expand in psi_z, psi_w.
    L33 = m_3 * m_4 + delta35_ratio * (m_3 * m_5)
    L35 = delta35_ratio * (-m_3 * m_5)
    L45 = delta45_ratio * (-m_4 * m_5)
    L55 = -L35 - L45
    normalized_K = L33 - L35 * L35 / L55  # K / delta34
    normalized_denominator = -1 / (delta35_ratio * m_3) - 1 / (delta45_ratio * m_4)
    psi_z, psi_w = Taylor2.variable(0), Taylor2.variable(1)
    quadratic = psi_z * psi_z + psi_w * psi_w + psi_z * psi_w * 6
    identity("(7.18): denominator through degree 2", normalized_denominator,
             1 + quadratic * (3 / (8 * sqrt_m3 * sqrt_m4)))
    identity("Schur scalar through degree 2", normalized_K, quadratic * (3 * sqrt_m3 * sqrt_m4 / 8))
    coefficient_on_ratio = sum(value * Rat(-3) ** j for (i, j), value in normalized_K.terms.items()
                               if i + j == 2)
    identity("(7.19): K/(delta34 psi_z^2) at psi_w/psi_z -> -3",
             coefficient_on_ratio, -3 * sqrt_m3 * sqrt_m4)
    identity("internal pivot leading coefficient", L55.coefficient(0, 0), -sqrt_m3 * sqrt_m4)
    identity("L35/L55 leading ratio", (L35 / L55).coefficient(0, 0), -sqrt_m4)
    identity("L45/L55 leading ratio", (L45 / L55).coefficient(0, 0), -sqrt_m3)


def verify():
    sqrt_m3 = Rat((0, 1))
    sqrt_m4 = 1 - sqrt_m3
    m_3, m_4 = sqrt_m3 ** 2, sqrt_m4 ** 2
    m_5 = m_3 * m_4
    psi_z, psi_w = Taylor2.variable(0), Taylor2.variable(1)
    # delta_ij / delta_34, from the negative signed-distance branches of Lemma 7.2.
    delta35_ratio = (analytic_power(psi_z / sqrt_m3, Fraction(-3, 2))
                     * analytic_power(psi_w / sqrt_m3, Fraction(-3, 2))) * (-1 / sqrt_m3 ** 3)
    delta45_ratio = (analytic_power(-psi_z / sqrt_m4, Fraction(-3, 2))
                     * analytic_power(-psi_w / sqrt_m4, Fraction(-3, 2))) * (-1 / sqrt_m4 ** 3)
    verify_centered_offsets(sqrt_m3, sqrt_m4, m_3, m_4, m_5)
    print("[PASS] (7.1), (7.3), (7.12): mass relation, centered offsets, alignment identity")
    verify_force_map(sqrt_m3, sqrt_m4, m_3, m_4, delta35_ratio, delta45_ratio)
    print("[PASS] (7.13)-(7.16): force Taylor coefficients, derivative, inverse derivative")
    verify_schur(sqrt_m3, sqrt_m4, m_3, m_4, m_5, delta35_ratio, delta45_ratio)
    print("[PASS] (7.17)-(7.19): Schur identity, quadratic coefficient, pivot ratios")
    print("All symbolic checks passed exactly over Q(sqrt_m3); no mass values sampled.")


def main():
    try:
        verify()
    except (VerificationError, ZeroDivisionError) as error:
        print(str(error), file=sys.stderr)
        return 1
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> supplementary/verify_general_energy_certificate.py <==
#!/usr/bin/env python3
"""Reconstruct and verify M Section 6, equations (6.3)--(6.11).

Reconstructed via ChatGPT, 2026-10-06, from the manuscript; this is not
the unavailable original supplementary program. Python standard library only.
All calculations take place in Z[m_1, m_2, Z][x], without sampling or floats.

Run:
    python3 verify_general_energy_certificate.py
    python3 verify_general_energy_certificate.py --write general_energy_certificate.json

The internal names mass4 and pair4 mean 4M and 4e_2(S_5). They keep all
coefficients integral. The prefactor 2**27 * mass4**4 equals the current
manuscript's 2**35 * M**4 exactly. No primitive-part renormalization is used.
"""

from __future__ import annotations

import argparse
from collections import Counter
from functools import lru_cache
import hashlib
import json
from pathlib import Path
import sys
import time


FORMAT = "M-section-6-energy-certificate-v1"
VARIABLES = ["m_1", "m_2", "Z"]
SIGNS = ((1, 1), (1, -1), (-1, 1), (-1, -1))
EXPECTED_COUNTS = (302, 234, 174, 122, 78, 42)


class VerificationError(ValueError):
    """An exact identity or certificate-format check failed."""


def require(condition, message):
    """Unlike assert, this remains active with python -O."""
    if not condition:
        raise VerificationError(message)


class Poly:
    """Sparse integer polynomial; keys are (power_m1, power_m2, power_Z).

    Operations return new polynomials. Lexicographic monomial order is used
    only for exact division; it does not change coefficient normalization.
    """

    __slots__ = ("terms",)

    def __init__(self, value=0):
        if isinstance(value, Poly):
            self.terms = value.terms.copy()
        elif type(value) is int:
            self.terms = {(0, 0, 0): value} if value else {}
        else:
            self.terms = {key: coefficient for key, coefficient in value.items()
                          if coefficient}

    @classmethod
    def variable(cls, index):
        exponents = [0, 0, 0]
        exponents[index] = 1
        return cls({tuple(exponents): 1})

    def __bool__(self):
        return bool(self.terms)

    def __eq__(self, other):
        if type(other) is int:
            other = Poly(other)
        return isinstance(other, Poly) and self.terms == other.terms

    def __neg__(self):
        return Poly({key: -value for key, value in self.terms.items()})

    def __add__(self, other):
        if type(other) is int:
            other = Poly(other)
        if not isinstance(other, Poly):
            return NotImplemented
        result = self.terms.copy()
        for key, value in other.terms.items():
            result[key] = result.get(key, 0) + value
        return Poly(result)

    __radd__ = __add__

    def __sub__(self, other):
        return self + (-other)

    def __rsub__(self, other):
        return -self + other

    def __mul__(self, other):
        if type(other) is int:
            return Poly({key: value * other for key, value in self.terms.items()})
        if not isinstance(other, Poly):
            return NotImplemented
        result = {}
        for (a1, b1, c1), value1 in self.terms.items():
            for (a2, b2, c2), value2 in other.terms.items():
                key = (a1 + a2, b1 + b2, c1 + c2)
                result[key] = result.get(key, 0) + value1 * value2
        return Poly(result)

    __rmul__ = __mul__

    def __pow__(self, exponent):
        require(type(exponent) is int and exponent >= 0, "Invalid polynomial power")
        result, base = Poly(1), self
        while exponent:
            if exponent & 1:
                result = result * base
            exponent >>= 1
            if exponent:
                base = base * base
        return result

    def exact_div(self, divisor):
        """Divide in Z[m_1,m_2,Z]; fail on ANY nonzero remainder."""
        if type(divisor) is int:
            require(divisor != 0, "Division by zero")
            quotient = {}
            for key, value in self.terms.items():
                coefficient, remainder = divmod(value, divisor)
                require(remainder == 0, "Nonintegral coefficient in scalar division")
                quotient[key] = coefficient
            return Poly(quotient)
        require(bool(divisor), "Division by the zero polynomial")
        leading = max(divisor.terms)
        leading_coefficient = divisor.terms[leading]
        remainder, quotient = self.terms.copy(), {}
        while remainder:
            monomial = max(remainder)
            shift = tuple(a - b for a, b in zip(monomial, leading))
            require(min(shift) >= 0, "Polynomial division has a nonzero remainder")
            coefficient, scalar_remainder = divmod(remainder[monomial], leading_coefficient)
            require(scalar_remainder == 0, "Nonintegral polynomial quotient")
            quotient[shift] = quotient.get(shift, 0) + coefficient
            for key, value in divisor.terms.items():
                target = tuple(a + b for a, b in zip(key, shift))
                updated = remainder.get(target, 0) - coefficient * value
                if updated:
                    remainder[target] = updated
                else:
                    remainder.pop(target, None)
        return Poly(quotient)

    def evaluate(self, m_1, m_2, Z):
        return sum(value * m_1**a * m_2**b * Z**c
                   for (a, b, c), value in self.terms.items())


# A polynomial in the shape variable x is a list in ascending x degree.
def xtrim(coefficients):
    result = [Poly(value) for value in coefficients]
    while result and not result[-1]:
        result.pop()
    return result


def xcoefficient(coefficients, degree):
    return coefficients[degree] if degree < len(coefficients) else Poly()


def xadd(left, right):
    return xtrim([xcoefficient(left, i) + xcoefficient(right, i)
                  for i in range(max(len(left), len(right)))])


def xscale(coefficients, factor):
    return xtrim([value * factor for value in coefficients])


def xmul(left, right):
    if not left or not right:
        return []
    result = [Poly() for _ in range(len(left) + len(right) - 1)]
    for i, first in enumerate(left):
        for j, second in enumerate(right):
            result[i + j] = result[i + j] + first * second
    return xtrim(result)


def xshift(coefficients, degree):
    return [Poly() for _ in range(degree)] + list(coefficients) if coefficients else []


def build_shape_polynomials(sigma, tau):
    """Construct Q,V,W,F,F_1,R from the factored manuscript formulas."""
    require((sigma, tau) in SIGNS, "Invalid sign pair")
    m_1, m_2, Z = (Poly.variable(i) for i in range(3))
    mass_sum = m_1 + m_2
    mass4 = 4 * mass_sum + 9
    pair4 = 4 * m_1 * m_2 + 9 * mass_sum + 6
    square = xtrim([1, -2, 1])  # (x-1)^2

    Q = xscale(xshift(xmul([m_2, -mass_sum], square), 2), 36)
    Q = xadd(Q, xscale(xmul([9 + 4 * m_1, Poly(-9)], square), sigma))
    Q = xadd(Q, xshift(xscale([4 * m_2, Poly(9)], tau), 2))
    V = xadd(xscale(xshift(square, 2), 4 * mass_sum), xscale(square, sigma))
    V = xadd(V, xtrim([0, 0, -tau]))
    W = xtrim([-sigma * m_1, -4 * m_1 * m_2 + sigma * m_1 + tau * m_2,
               4 * m_1 * m_2])
    F = xadd(xscale(xmul(xtrim([0, -1, 1]), V), 16 * mass4 * Z + pair4**3),
             xscale(xmul(xmul(W, W), W), -mass4))

    require(len(Q) == 6 and Q[5] == -36 * mass_sum, "Incorrect leading coefficient of Q")
    require(Q[0] == sigma * (9 + 4 * m_1), "Incorrect Q(0)")
    require(sum(Q, Poly()) == tau * (9 + 4 * m_2), "Incorrect Q(1)")
    require(len(F) == 7, "F is not of x degree six")
    leading = Q[5]
    F1 = xadd(xscale(F, leading), xscale(xshift(Q, 1), -F[6]))
    R = xadd(xscale(F1, leading), xscale(Q, -xcoefficient(F1, 5)))
    require(len(R) <= 5, "Pseudo-remainder has x degree greater than four")
    # Check the complete pseudo-division identity, not only its degree.
    multiplier = xtrim([xcoefficient(F1, 5), leading * F[6]])
    require(xadd(R, xmul(multiplier, Q)) == xscale(F, leading**2),
            "Pseudo-division identity failed")
    G = (-sigma * m_1 + tau * m_2 - 4 * m_1 * m_2)**2 + 4 * sigma * tau * m_1 * m_2
    return {"Q": Q, "V": V, "W": W, "F": F, "F1": F1, "R": R,
            "mass_sum": mass_sum, "mass4": mass4, "G": G}


def bezout_matrix(Q, R):
    """Equation (6.8), using the explicitly stated coefficient additions."""
    matrix = [[Poly() for _ in range(5)] for _ in range(5)]
    for i in range(1, 6):
        for j in range(i):
            coefficient = Q[i] * xcoefficient(R, j) - xcoefficient(R, i) * Q[j]
            for k in range(i - j):
                row, column = i - 1 - k, j + k
                matrix[row][column] = matrix[row][column] + coefficient
    require(all(matrix[i][j] == matrix[j][i] for i in range(5) for j in range(5)),
            "Bezout matrix is not symmetric")
    # Verify (Xi-Upsilon) B(Xi,Upsilon)=Q(Xi)R(Upsilon)-R(Xi)Q(Upsilon).
    for i in range(6):
        for j in range(6):
            first = matrix[i - 1][j] if i > 0 and j < 5 else Poly()
            second = matrix[i][j - 1] if i < 5 and j > 0 else Poly()
            require(first - second == Q[i] * xcoefficient(R, j) - xcoefficient(R, i) * Q[j],
                    "Bezout generating identity failed")
    return matrix


def determinant(matrix):
    """Division-free Laplace expansion, memoized over column subsets."""
    size = len(matrix)

    @lru_cache(maxsize=None)
    def minor(columns):
        if not columns:
            return Poly(1)
        row = size - len(columns)
        total = Poly()
        for index, column in enumerate(columns):
            term = matrix[row][column] * minor(columns[:index] + columns[index + 1:])
            total = total + (term if index % 2 == 0 else -term)
        return total

    return minor(tuple(range(size)))


def certificate_summary(polynomial):
    require(bool(polynomial), "Certificate polynomial is zero")
    require(all(type(c) is int and c > 0 for c in polynomial.terms.values()),
            "Certificate has a nonpositive or noninteger coefficient")
    histogram = Counter(key[2] for key in polynomial.terms)
    require(set(histogram) == set(range(6)), "Unexpected Z degrees")
    counts = tuple(histogram[i] for i in range(6))
    require(counts == EXPECTED_COUNTS, f"Unexpected monomial counts: {counts}")
    require(len(polynomial.terms) == 952, "Expected exactly 952 monomials")
    return {
        "monomial_count": len(polynomial.terms),
        "counts_by_Z_degree": list(counts),
        "degrees": [max(key[i] for key in polynomial.terms) for i in range(3)],
        "minimum_coefficient": str(min(polynomial.terms.values())),
        "maximum_coefficient": str(max(polynomial.terms.values())),
    }


def encode_terms(polynomial):
    """Decimal strings avoid loss in JSON consumers using IEEE double numbers."""
    return [[*key, str(value)] for key, value in sorted(
        polynomial.terms.items(), key=lambda item: (item[0][2], item[0][0], item[0][1]))]


def terms_digest(rows):
    canonical = json.dumps(rows, ensure_ascii=True, separators=(",", ":"))
    return hashlib.sha256(canonical.encode("ascii")).hexdigest()


def compute_certificate(sigma, tau):
    polynomials = build_shape_polynomials(sigma, tau)
    matrix = bezout_matrix(polynomials["Q"], polynomials["R"])
    det = determinant(matrix)
    constant = -sigma * tau * 2**27 * 3**18
    reduced = det.exact_div(constant)
    for _ in range(9):
        reduced = reduced.exact_div(polynomials["mass_sum"])
    for _ in range(4):
        reduced = reduced.exact_div(polynomials["mass4"])
    certificate = reduced.exact_div(polynomials["G"])
    factor = constant * polynomials["mass_sum"]**9 * polynomials["mass4"]**4 * polynomials["G"]
    require(factor * certificate == det, "Full factorization (6.9) failed")
    summary = certificate_summary(certificate)
    rows = encode_terms(certificate)
    return {"sigma": sigma, "tau": tau, **summary,
            "sha256_terms": terms_digest(rows), "terms": rows}


def make_document(cases):
    return {
        "format": FORMAT,
        "provenance": "Reconstructed from M Section 6 via ChatGPT on 2026-10-06; not an original attachment.",
        "variables": VARIABLES,
        "term_encoding": ["power_m_1", "power_m_2", "power_Z", "integer_coefficient_decimal_string"],
        "normalization": "det(B) = -sigma*tau*2^27*3^18*(m_1+m_2)^9*(4*(m_1+m_2)+9)^4*G*C",
        "definitions": {
            "M": "m_1+m_2+9/4",
            "e_2(S_5)": "m_1*m_2+9*(m_1+m_2)/4+3/2",
            "Z": "U^3-e_2(S_5)^3/M",
            "G": "(-sigma*m_1+tau*m_2-4*m_1*m_2)^2+4*sigma*tau*m_1*m_2",
        },
        "cases": cases,
    }


def write_document(path, document):
    """Stable, readable JSON: each sparse coefficient occupies one line."""
    import os
    import tempfile

    path = Path(path)
    prefix = {key: value for key, value in document.items() if key != "cases"}
    lines = [json.dumps(prefix, ensure_ascii=False, indent=2)[:-2] + ",", '  "cases": [']
    for index, case in enumerate(document["cases"]):
        header = {key: value for key, value in case.items() if key != "terms"}
        block = json.dumps(header, ensure_ascii=False, indent=2)[:-2] + ","
        lines.extend("    " + line for line in block.splitlines())
        lines.append('      "terms": [')
        rows = case["terms"]
        for row_index, row in enumerate(rows):
            lines.append("        " + json.dumps(row) + ("," if row_index + 1 < len(rows) else ""))
        lines.extend(['      ]', '    }' + ("," if index + 1 < len(document["cases"]) else "")])
    lines.extend(["  ]", "}", ""])
    serialized = "\n".join(lines)
    require(json.loads(serialized) == document, "JSON serialization round trip failed")
    temporary_name = None
    try:
        with tempfile.NamedTemporaryFile("w", encoding="utf-8", dir=path.parent,
                                         prefix=path.name + ".", suffix=".tmp", delete=False) as stream:
            temporary_name = stream.name
            stream.write(serialized)
        os.replace(temporary_name, path)
    finally:
        if temporary_name and os.path.exists(temporary_name):
            os.unlink(temporary_name)


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--write", nargs="?", const="general_energy_certificate.json", type=Path,
                        help="Write the four exact coefficient lists after every check passes")
    arguments = parser.parse_args(argv)
    started, cases = time.perf_counter(), []
    try:
        for sigma, tau in SIGNS:
            print(f"Building sigma={sigma:+d}, tau={tau:+d} ...", flush=True)
            case = compute_certificate(sigma, tau)
            cases.append(case)
            print(f"  PASS: 952 positive coefficients; Z counts {case['counts_by_Z_degree']}; exact identity", flush=True)
        if arguments.write:
            write_document(arguments.write, make_document(cases))
            print(f"Wrote {arguments.write.resolve()}")
        print(f"PASS: all four sign pairs verified with exact integers ({time.perf_counter() - started:.2f}s).")
        return 0
    except (VerificationError, OSError) as error:
        print(f"FAIL: {error}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    sys.exit(main())


==> supplementary/verify_general_energy_submission.py <==
#!/usr/bin/env python3
"""Verify the submitted JSON against a separately rebuilt Section 6 determinant.

Reconstructed via ChatGPT, 2026-10-06. Python standard library only.
Keep this file beside verify_general_energy_certificate.py. The two programs
share sparse integer arithmetic and the file schema, but this verifier does NOT
call the generator's formula builder, Bezout builder, or determinant routine.

This verifier uses expanded Q,V,W coefficients, polynomial division by Xi-Upsilon
to construct the Bezout matrix, and fraction-free Bareiss elimination. It compares
every supplied coefficient with the exact quotient and multiplies the complete
factorization back. Hashes and counts are supplementary checks, not the proof.

Run from any directory:
    python3 verify_general_energy_submission.py [general_energy_certificate.json]
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path
import re
import sys
import time

from verify_general_energy_certificate import (
    Poly, SIGNS, VerificationError, certificate_summary, encode_terms,
    make_document, require, terms_digest,
)


def rebuild_matrix(sigma, tau):
    """Expanded coefficient construction, independent of the generator."""
    m_1, m_2, Z = (Poly.variable(i) for i in range(3))
    mass_sum = m_1 + m_2
    mass4 = 4 * mass_sum + 9
    pair4 = 4 * m_1 * m_2 + 9 * mass_sum + 6
    shape = [
        sigma * (9 + 4 * m_1),
        -sigma * (27 + 8 * m_1),
        36 * m_2 + sigma * (27 + 4 * m_1) + 4 * tau * m_2,
        -36 * m_1 - 108 * m_2 - 9 * sigma + 9 * tau,
        72 * m_1 + 108 * m_2,
        -36 * mass_sum,
    ]
    multiplier = [Poly(sigma), Poly(-2 * sigma), 4 * mass_sum + sigma - tau,
                  -8 * mass_sum, 4 * mass_sum]
    potential = [-sigma * m_1, -4 * m_1 * m_2 + sigma * m_1 + tau * m_2,
                 4 * m_1 * m_2]

    def coefficient(polynomial, index):
        return polynomial[index] if 0 <= index < len(polynomial) else Poly()

    energy_polynomial = []
    for degree in range(7):
        cube_coefficient = sum(
            (potential[i] * potential[j] * potential[k]
             for i in range(3) for j in range(3) for k in range(3) if i + j + k == degree), Poly())
        energy_polynomial.append(
            (16 * mass4 * Z + pair4**3) *
            (coefficient(multiplier, degree - 2) - coefficient(multiplier, degree - 1))
            - mass4 * cube_coefficient)
    first_remainder = [shape[5] * energy_polynomial[degree]
                       - energy_polynomial[6] * coefficient(shape, degree - 1)
                       for degree in range(7)]
    require(not first_remainder[6], "First leading term did not cancel")
    remainder = [shape[5] * first_remainder[degree] - first_remainder[5] * shape[degree]
                 for degree in range(6)]
    require(not remainder[5], "Second leading term did not cancel")

    # If N_ij = [Xi^i Upsilon^j](Q(Xi)R(Upsilon)-R(Xi)Q(Upsilon)),
    # division by Xi-Upsilon gives B_(i-1,j)=N_ij+B_(i,j-1).
    matrix = [[Poly() for _ in range(5)] for _ in range(5)]
    for row in range(4, -1, -1):
        for column in range(5):
            numerator = shape[row + 1] * remainder[column] - remainder[row + 1] * shape[column]
            carry = matrix[row + 1][column - 1] if row < 4 and column > 0 else Poly()
            matrix[row][column] = numerator + carry
    for i in range(6):
        for j in range(6):
            left = matrix[i - 1][j] if i > 0 and j < 5 else Poly()
            right = matrix[i][j - 1] if i < 5 and j > 0 else Poly()
            require(left - right == shape[i] * remainder[j] - remainder[i] * shape[j],
                    "Rebuilt matrix fails its generating identity")

    G = (4 * m_1 * m_2 + sigma * m_1 - tau * m_2)**2 + 4 * sigma * tau * m_1 * m_2
    factor = -sigma * tau * 2**27 * 3**18 * mass_sum**9 * mass4**4 * G
    return matrix, factor


def bareiss_determinant(matrix):
    """Exact fraction-free elimination with row pivoting over the polynomial ring."""
    size = len(matrix)
    if size == 0:
        return Poly(1)
    work = [[Poly(entry) for entry in row] for row in matrix]
    previous, sign = Poly(1), 1
    for column in range(size - 1):
        pivot_row = next((row for row in range(column, size) if work[row][column]), None)
        if pivot_row is None:
            return Poly()
        if pivot_row != column:
            work[column], work[pivot_row] = work[pivot_row], work[column]
            sign = -sign
        pivot = work[column][column]
        for row in range(column + 1, size):
            for j in range(column + 1, size):
                numerator = pivot * work[row][j] - work[row][column] * work[column][j]
                work[row][j] = numerator.exact_div(previous)
            work[row][column] = Poly()
        previous = pivot
    return sign * work[-1][-1]


def unique_object(pairs):
    result = {}
    for key, value in pairs:
        require(key not in result, f"Duplicate JSON object key: {key}")
        result[key] = value
    return result


def reject_noninteger(text):
    raise VerificationError(f"Floating-point/nonfinite JSON number is not permitted: {text}")


def parse_case(record):
    require(isinstance(record, dict), "Each sign case must be an object")
    expected_keys = {"sigma", "tau", "monomial_count", "counts_by_Z_degree", "degrees",
                     "minimum_coefficient", "maximum_coefficient", "sha256_terms", "terms"}
    require(set(record) == expected_keys, "Unexpected or missing case fields")
    require(type(record["sigma"]) is int and type(record["tau"]) is int, "Signs must be integers")
    sign_pair = (record["sigma"], record["tau"])
    require(sign_pair in SIGNS, "Signs must each be +1 or -1")
    rows = record["terms"]
    require(isinstance(rows, list) and len(rows) == 952, "Expected 952 submitted coefficient rows")
    terms = {}
    for row in rows:
        require(isinstance(row, list) and len(row) == 4, "Invalid coefficient row")
        require(all(type(exponent) is int and exponent >= 0 for exponent in row[:3]),
                "Exponents must be nonnegative integers")
        key = tuple(row[:3])
        require(key not in terms, f"Duplicate monomial: {key}")
        coefficient = row[3]
        require(isinstance(coefficient, str) and re.fullmatch(r"[1-9][0-9]*", coefficient) is not None,
                "Coefficients must be canonical strictly positive decimal strings")
        terms[key] = int(coefficient)
    polynomial = Poly(terms)
    summary = certificate_summary(polynomial)
    for field, expected in summary.items():
        require(record[field] == expected, f"Incorrect case metadata: {field}")
    require(rows == encode_terms(polynomial), "Coefficient rows are not in canonical (Z,m_1,m_2) order")
    require(record["sha256_terms"] == terms_digest(rows), "Coefficient SHA-256 mismatch")
    return polynomial


def load_submission(path):
    document = json.loads(Path(path).read_text(encoding="utf-8"),
                          object_pairs_hook=unique_object, parse_float=reject_noninteger,
                          parse_constant=reject_noninteger)
    require(isinstance(document, dict), "Top-level JSON must be an object")
    template = make_document([])
    require(set(document) == set(template), "Unexpected or missing top-level fields")
    for field in ("format", "variables", "term_encoding", "normalization", "definitions"):
        require(document[field] == template[field], f"Unsupported or inconsistent {field}")
    require(isinstance(document["provenance"], str), "Provenance must be text")
    cases = document["cases"]
    require(isinstance(cases, list) and len(cases) == 4, "Exactly four sign cases are required")
    seen = set()
    for case in cases:
        parse_case(case)
        key = (case["sigma"], case["tau"])
        require(key not in seen, f"Duplicate sign case: {key}")
        seen.add(key)
    require(seen == set(SIGNS), "A sign case is missing")
    return document


def compare_coefficients(supplied, rebuilt):
    for monomial in sorted(set(supplied.terms) | set(rebuilt.terms)):
        actual, expected = supplied.terms.get(monomial, 0), rebuilt.terms.get(monomial, 0)
        require(actual == expected,
                f"Coefficient mismatch at powers {monomial}: supplied {actual}, rebuilt {expected}")


def verify_case(record):
    supplied = parse_case(record)
    matrix, factor = rebuild_matrix(record["sigma"], record["tau"])
    det = bareiss_determinant(matrix)
    rebuilt = det.exact_div(factor)
    certificate_summary(rebuilt)
    compare_coefficients(supplied, rebuilt)
    require(factor * supplied == det, "Submitted factorization fails multiplication check")


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("certificate", nargs="?", type=Path,
                        default=Path(__file__).resolve().with_name("general_energy_certificate.json"))
    arguments = parser.parse_args(argv)
    started = time.perf_counter()
    try:
        document = load_submission(arguments.certificate)
        for record in document["cases"]:
            sigma, tau = record["sigma"], record["tau"]
            print(f"Rebuilding sigma={sigma:+d}, tau={tau:+d} ...", flush=True)
            verify_case(record)
            print("  PASS: all 952 coefficients match; positive coefficients; exact factorization", flush=True)
        print(f"PASS: all four submitted certificates verified ({time.perf_counter() - started:.2f}s).")
        return 0
    except (VerificationError, OSError, ValueError) as error:
        print(f"FAIL: {error}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    sys.exit(main())


==> supplementary/verify_unequal_static.py <==
#!/usr/bin/env python3
"""Reconstruct the exact symbolic checks cited at the end of M Section 7.

Reconstructed via ChatGPT, 2026-10-08, from the current manuscript.
The original supplementary program was unavailable. Python standard library only.

Run: python3 verify_unequal_static.py

Arithmetic is exact in Q(sqrt_m3), with sqrt_m4 = 1 - sqrt_m3 and
0 < sqrt_m3 < 1. No mass samples, floating-point arithmetic or tolerances
are used. psi_z and psi_w are independent formal (possibly complex) variables.
The analytic powers are expanded on the branches taking value 1 at the origin.

This verifies algebraic identities and Taylor coefficients, not the analytic
case classification or the whole finiteness theorem. See the accompanying
verify_unequal_static_notes.md for equation references and limitations.
"""

from __future__ import annotations

from fractions import Fraction
import sys


class VerificationError(ValueError):
    """An exact identity failed."""


def require(condition, message):
    # Unlike assert, these checks also run under python -O.
    if not condition:
        raise VerificationError(message)


def rational(value):
    require(type(value) in (int, Fraction), "Only exact rational scalars are allowed")
    return Fraction(value)


# Univariate polynomials: ascending powers of sqrt_m3, rational coefficients.
def trim(coefficients):
    result = list(coefficients)
    while result and result[-1] == 0:
        result.pop()
    return tuple(result)


def poly_add(left, right):
    return trim((left[i] if i < len(left) else 0)
                + (right[i] if i < len(right) else 0)
                for i in range(max(len(left), len(right))))


def poly_scale(polynomial, scalar):
    return trim(value * scalar for value in polynomial)


def poly_mul(left, right):
    if not left or not right:
        return ()
    result = [Fraction(0)] * (len(left) + len(right) - 1)
    for i, first in enumerate(left):
        for j, second in enumerate(right):
            result[i + j] += first * second
    return trim(result)


def poly_divmod(numerator, denominator):
    require(bool(denominator), "Polynomial division by zero")
    remainder = trim(numerator)
    quotient = [Fraction(0)] * max(0, len(numerator) - len(denominator) + 1)
    while remainder and len(remainder) >= len(denominator):
        degree = len(remainder) - len(denominator)
        coefficient = remainder[-1] / denominator[-1]
        quotient[degree] += coefficient
        subtract = (Fraction(0),) * degree + poly_scale(denominator, -coefficient)
        remainder = poly_add(remainder, subtract)
    return trim(quotient), remainder


def poly_gcd(left, right):
    while right:
        left, right = right, poly_divmod(left, right)[1]
    return poly_scale(left, 1 / left[-1])


class Rat:
    """A reduced rational function of sqrt_m3; equality is exact."""

    def __init__(self, numerator=0, denominator=1):
        if isinstance(numerator, Rat):
            require(denominator == 1, "Unexpected denominator for a Rat copy")
            self.num, self.den = numerator.num, numerator.den
            return
        numerator = numerator if isinstance(numerator, tuple) else (numerator,)
        denominator = denominator if isinstance(denominator, tuple) else (denominator,)
        self.num = trim(rational(value) for value in numerator)
        self.den = trim(rational(value) for value in denominator)
        require(bool(self.den), "Rational-function division by zero")
        if not self.num:
            self.den = (Fraction(1),)
            return
        divisor = poly_gcd(self.num, self.den)
        self.num, rem_num = poly_divmod(self.num, divisor)
        self.den, rem_den = poly_divmod(self.den, divisor)
        require(not rem_num and not rem_den, "Polynomial gcd division failed")
        scale = 1 / self.den[-1]
        self.num, self.den = poly_scale(self.num, scale), poly_scale(self.den, scale)

    def __bool__(self):
        return bool(self.num)

    def __eq__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        other = Rat(other)
        return self.num == other.num and self.den == other.den

    def __neg__(self):
        return Rat(poly_scale(self.num, -1), self.den)

    def __add__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        other = Rat(other)
        return Rat(poly_add(poly_mul(self.num, other.den), poly_mul(other.num, self.den)),
                   poly_mul(self.den, other.den))

    __radd__ = __add__

    def __sub__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        return self + (-Rat(other))

    def __rsub__(self, other):
        return Rat(other) + (-self)

    def __mul__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        other = Rat(other)
        return Rat(poly_mul(self.num, other.num), poly_mul(self.den, other.den))

    __rmul__ = __mul__

    def __truediv__(self, other):
        if not isinstance(other, (Rat, int, Fraction)):
            return NotImplemented
        other = Rat(other)
        return Rat(poly_mul(self.num, other.den), poly_mul(self.den, other.num))

    def __rtruediv__(self, other):
        return Rat(other) / self

    def __pow__(self, power):
        require(type(power) is int, "Rat powers must be integers")
        if power < 0:
            return (1 / self) ** (-power)
        result = Rat(1)
        for _ in range(power):
            result = result * self
        return result


class Taylor2:
    """Bivariate Taylor polynomial through total degree 2 over Q(sqrt_m3).

    Every coefficient is an ordinary power-series coefficient (not a derivative).
    Products and inverses are exact modulo terms of total degree at least 3.
    """

    def __init__(self, coefficients=0):
        if isinstance(coefficients, Taylor2):
            coefficients = coefficients.terms
        if not isinstance(coefficients, dict):
            coefficients = {(0, 0): coefficients}
        self.terms = {}
        for powers, value in coefficients.items():
            require(len(powers) == 2 and all(type(k) is int and k >= 0 for k in powers),
                    "Invalid Taylor exponents")
            require(sum(powers) <= 2, "Taylor coefficient outside the retained degree")
            value = Rat(value)
            if value:
                self.terms[powers] = value

    @classmethod
    def variable(cls, index):
        require(index in (0, 1), "Invalid Taylor variable")
        return cls({(1, 0) if index == 0 else (0, 1): 1})

    def coefficient(self, i, j):
        return self.terms.get((i, j), Rat(0))

    def __eq__(self, other):
        return self.terms == Taylor2(other).terms

    def __neg__(self):
        return Taylor2({powers: -value for powers, value in self.terms.items()})

    def __add__(self, other):
        other = Taylor2(other)
        result = self.terms.copy()
        for powers, value in other.terms.items():
            result[powers] = result.get(powers, Rat(0)) + value
        return Taylor2(result)

    __radd__ = __add__

    def __sub__(self, other):
        return self + (-Taylor2(other))

    def __rsub__(self, other):
        return Taylor2(other) + (-self)

    def __mul__(self, other):
        other = Taylor2(other)
        result = {}
        for (i, j), first in self.terms.items():
            for (k, l), second in other.terms.items():
                if i + j + k + l <= 2:
                    powers = (i + k, j + l)
                    result[powers] = result.get(powers, Rat(0)) + first * second
        return Taylor2(result)

    __rmul__ = __mul__

    def __truediv__(self, other):
        other = Taylor2(other)
        constant = other.coefficient(0, 0)
        require(bool(constant), "Taylor inverse requires a nonzero constant term")
        normalized = (other - constant) * (1 / constant)
        reciprocal = (1 - normalized + normalized * normalized) * (1 / constant)
        return self * reciprocal

    def __rtruediv__(self, other):
        return Taylor2(other) / self


def analytic_power(increment, exponent):
    """(1 + increment)^exponent on the branch equal to 1 at zero, through degree 2."""
    exponent = rational(exponent)
    require(increment.coefficient(0, 0) == 0, "The branch must be expanded at 1")
    return 1 + increment * exponent + increment * increment * (exponent * (exponent - 1) / 2)


def identity(name, actual, expected):
    require(actual == expected, f"FAILED: {name}")


def verify_centered_offsets(sqrt_m3, sqrt_m4, m_3, m_4, m_5):
    mass_sum = m_3 + m_4 + m_5
    identity("(7.1): positive square-root mass relation", 1 / (sqrt_m3 * sqrt_m4),
             1 / sqrt_m3 + 1 / sqrt_m4)
    # Leading positions on the line: q_3 = 0, q_4 = 1, q_5 = sqrt_m3.
    centroid = (m_4 + m_5 * sqrt_m3) / mass_sum
    eta = {3: -centroid, 4: 1 - centroid, 5: sqrt_m3 - centroid}
    expected = {
        3: -m_4 * (1 + sqrt_m3) / (1 - sqrt_m3 * sqrt_m4),
        4: m_3 * (1 + sqrt_m4) / (1 - sqrt_m3 * sqrt_m4),
        5: (sqrt_m3 - sqrt_m4) / (1 - sqrt_m3 * sqrt_m4),
    }
    for j in (3, 4, 5):
        identity(f"(7.3): eta_{j}", eta[j], expected[j])
    identity("(7.3): centered sum", m_3 * eta[3] + m_4 * eta[4] + m_5 * eta[5], 0)
    identity("(7.3): eta_5 - eta_3", eta[5] - eta[3], sqrt_m3)
    identity("(7.3): eta_4 - eta_5", eta[4] - eta[5], sqrt_m4)
    identity("(7.12): alignment mass", mass_sum * eta[5] / (eta[4] - eta[5]),
             (1 - sqrt_m3 * sqrt_m4) * (sqrt_m3 - sqrt_m4) / sqrt_m4)


def verify_force_map(sqrt_m3, sqrt_m4, m_3, m_4, delta35_ratio, delta45_ratio):
    psi_z, psi_w = Taylor2.variable(0), Taylor2.variable(1)
    # Derived from f_5^{S_3} = sum_{j=3,4} m_j (q_5-q_j) delta_{5j}.
    hat_f_z = (psi_z + sqrt_m3) * delta35_ratio * m_3 + (psi_z - sqrt_m4) * delta45_ratio * m_4
    hat_f_w = (psi_w + sqrt_m3) * delta35_ratio * m_3 + (psi_w - sqrt_m4) * delta45_ratio * m_4
    for name, z_power, w_power, force in [
        ("(7.13)", Fraction(-1, 2), Fraction(-3, 2), hat_f_z),
        ("(7.14)", Fraction(-3, 2), Fraction(-1, 2), hat_f_w),
    ]:
        expected = (-analytic_power(psi_z / sqrt_m3, z_power)
                    * analytic_power(psi_w / sqrt_m3, w_power)
                    + analytic_power(-psi_z / sqrt_m4, z_power)
                    * analytic_power(-psi_w / sqrt_m4, w_power))
        identity(f"{name}: force formula through degree 2", force, expected)
        identity(f"{name}: constant term", force.coefficient(0, 0), 0)
    derivative = [[force.coefficient(1, 0), force.coefficient(0, 1)]
                  for force in (hat_f_z, hat_f_w)]
    expected_derivative = [[1 / (2 * sqrt_m3 * sqrt_m4), 3 / (2 * sqrt_m3 * sqrt_m4)],
                           [3 / (2 * sqrt_m3 * sqrt_m4), 1 / (2 * sqrt_m3 * sqrt_m4)]]
    identity("(7.13)-(7.14): derivative", derivative, expected_derivative)
    determinant = derivative[0][0] * derivative[1][1] - derivative[0][1] * derivative[1][0]
    identity("force derivative determinant", determinant, -2 / (m_3 * m_4))
    inverse = [[derivative[1][1] / determinant, -derivative[0][1] / determinant],
               [-derivative[1][0] / determinant, derivative[0][0] / determinant]]
    expected_inverse = [[-sqrt_m3 * sqrt_m4 / 4, 3 * sqrt_m3 * sqrt_m4 / 4],
                        [3 * sqrt_m3 * sqrt_m4 / 4, -sqrt_m3 * sqrt_m4 / 4]]
    identity("(7.15): inverse derivative", inverse, expected_inverse)
    identity("(7.16): psi_w / psi_z when hat_f_w is lower order", inverse[1][0] / inverse[0][0], -3)


def verify_schur(sqrt_m3, sqrt_m4, m_3, m_4, m_5, delta35_ratio, delta45_ratio):
    # First verify (7.17) for independent d35 = delta35/delta34 and d45.
    # These products have degree <= 2, so Taylor2 is exact here: nothing is truncated.
    d35, d45 = Taylor2.variable(0), Taylor2.variable(1)
    L33 = m_3 * m_4 + d35 * (m_3 * m_5)
    L35 = d35 * (-m_3 * m_5)
    L55 = d35 * (m_3 * m_5) + d45 * (m_4 * m_5)
    cleared_numerator = L33 * L55 - L35 * L35
    target = ((d35 * m_3 + d45 * m_4) * (m_3 * m_4)
              + d35 * d45 * (m_3 * m_4) ** 2) * m_5
    identity("(7.17): exact Schur identity after clearing the denominator", cleared_numerator, target)

    # Next insert the signed distances and expand in psi_z, psi_w.
    L33 = m_3 * m_4 + delta35_ratio * (m_3 * m_5)
    L35 = delta35_ratio * (-m_3 * m_5)
    L45 = delta45_ratio * (-m_4 * m_5)
    L55 = -L35 - L45
    normalized_K = L33 - L35 * L35 / L55  # K / delta34
    normalized_denominator = -1 / (delta35_ratio * m_3) - 1 / (delta45_ratio * m_4)
    psi_z, psi_w = Taylor2.variable(0), Taylor2.variable(1)
    quadratic = psi_z * psi_z + psi_w * psi_w + psi_z * psi_w * 6
    identity("(7.18): denominator through degree 2", normalized_denominator,
             1 + quadratic * (3 / (8 * sqrt_m3 * sqrt_m4)))
    identity("Schur scalar through degree 2", normalized_K, quadratic * (3 * sqrt_m3 * sqrt_m4 / 8))
    coefficient_on_ratio = sum(value * Rat(-3) ** j for (i, j), value in normalized_K.terms.items()
                               if i + j == 2)
    identity("(7.19): K/(delta34 psi_z^2) at psi_w/psi_z -> -3",
             coefficient_on_ratio, -3 * sqrt_m3 * sqrt_m4)
    identity("internal pivot leading coefficient", L55.coefficient(0, 0), -sqrt_m3 * sqrt_m4)
    identity("L35/L55 leading ratio", (L35 / L55).coefficient(0, 0), -sqrt_m4)
    identity("L45/L55 leading ratio", (L45 / L55).coefficient(0, 0), -sqrt_m3)


def verify():
    sqrt_m3 = Rat((0, 1))
    sqrt_m4 = 1 - sqrt_m3
    m_3, m_4 = sqrt_m3 ** 2, sqrt_m4 ** 2
    m_5 = m_3 * m_4
    psi_z, psi_w = Taylor2.variable(0), Taylor2.variable(1)
    # delta_ij / delta_34, from the negative signed-distance branches of Lemma 7.2.
    delta35_ratio = (analytic_power(psi_z / sqrt_m3, Fraction(-3, 2))
                     * analytic_power(psi_w / sqrt_m3, Fraction(-3, 2))) * (-1 / sqrt_m3 ** 3)
    delta45_ratio = (analytic_power(-psi_z / sqrt_m4, Fraction(-3, 2))
                     * analytic_power(-psi_w / sqrt_m4, Fraction(-3, 2))) * (-1 / sqrt_m4 ** 3)
    verify_centered_offsets(sqrt_m3, sqrt_m4, m_3, m_4, m_5)
    print("[PASS] (7.1), (7.3), (7.12): mass relation, centered offsets, alignment identity")
    verify_force_map(sqrt_m3, sqrt_m4, m_3, m_4, delta35_ratio, delta45_ratio)
    print("[PASS] (7.13)-(7.16): force Taylor coefficients, derivative, inverse derivative")
    verify_schur(sqrt_m3, sqrt_m4, m_3, m_4, m_5, delta35_ratio, delta45_ratio)
    print("[PASS] (7.17)-(7.19): Schur identity, quadratic coefficient, pivot ratios")
    print("All symbolic checks passed exactly over Q(sqrt_m3); no mass values sampled.")


def main():
    try:
        verify()
    except (VerificationError, ZeroDivisionError) as error:
        print(str(error), file=sys.stderr)
        return 1
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

